Ethical issues of ISPs in the modern web

In recent years, ethical issues in the networking field are getting moreimportant. In particular, there is a consistent debate about how Internet Service Providers (ISPs) should collect and treat network measurements. This kind of information, such as flow records, carry interesting knowledge from multiple points of view: research, traffic engineering and e-commerce can benefit from measurements retrievable through inspection of network traffic. Nevertheless, in some cases they can carry personal information about the users exposed to monitoring, and so generates several ethical issues. Modern web is very different from the one we could experience few years ago; web services converged to few protocols (i.e., HyperText Transfer Protocol (HTTP) and HTTPS) and always bigger share of encrypted traffic. The aim of this work is to provide an insight about which information is still visible to ISPs in the modern web and to what extent it carries personal information. We show ethical issues deriving by this new situation and provide general guidelines and best-practices to cope with the collection of network traffic measurements.

==> figs/traffic_share/3_plot.sh <==
#!/bin/bash
gnuplot << EOF

set terminal epslatex color
set output "figs/traffic_share/http_https.tex"
set size  0.8,0.6
set grid

set grid front
set key below
set ylabel "Traffic type share"
set xlabel "Time"
set xtic rotate by -45
set yrange [0:100]
set xrange [0:36]

set xtics ("2013/03" 0, "2013/09" 6, "2014/03" 12, "2014/09" 18, "2015/03" 24,  "2015/09" 30, "2016/03" 36)

plot    "figs/traffic_share/data.txt" u ( 100 ) with filledcurves x1 title "Other",\
        "" u ( \$2 + \$3 ) with filledcurve x1 title "HTTP",\
        "" u 2 with filledcurves x1 title "HTTPS",\
        "" u ( \$2 + \$3 ) with lines lc "black" lt 1 lw 2 notitle,\
        "" u ( \$2  ) with lines lc "black" lt 1 lw 2 notitle,\
        
EOF

